Topologically Densified Distributions

We study regularization in the context of small sample-size learning with over-parameterized neural networks. Specifically, we shift focus from architectural properties, such as norms on the network weights, to properties of the internal representations before a linear classifier. Specifically, we impose a topological constraint on samples drawn from the probability measure induced in that space. This provably leads to mass concentration effects around the representations of training instances, i.e., a property beneficial for generalization. By leveraging previous work to impose topological constraints in a neural network setting, we provide empirical evidence (across various vision benchmarks) to support our claim for better generalization.

==> figs/.ipynb_checkpoints/plt_belt_concentration-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.special import binom\n",
    "from itertools import product\n",
    "from matplotlib.pyplot import cm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def basic_bound(p_A, p_B, b, l):\n",
    "    r = 0\n",
    "    \n",
    "    def k(n):\n",
    "        return max([1, b + 1 -l -n])\n",
    "    \n",
    "    for n_1 in range(1, b - 1 + 1):\n",
    "        \n",
    "        for n_2 in range(k(n_1), b-n_1+1):\n",
    "            \n",
    "            tmp = binom(b, n_1)*binom(b-n_1, n_2)\n",
    "            tmp *= p_A**n_1\n",
    "            tmp *= p_B**n_2\n",
    "            tmp *= (1-p_A-p_B)**(b-n_1-n_2)\n",
    "            \n",
    "            r+= tmp\n",
    "            \n",
    "    return r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYkAAAEMCAYAAAAxoErWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3X2czXX+//HHi1BRalNTG+kK0W6lkZR0o1zL1a4KJaTfyEUru3bDUqtLXat2XK3ERiZqRRpNLiZUtBHaLyIRqTasixoaV/P6/TGHnazhnJk553PmzPN+u53bnM8578/nPN+Nzms+n/fn83mbuyMiInIspYIOICIi8UtFQkRE8qUiISIi+VKREBGRfKlIiIhIvlQkREQkXyoSIiKSLxUJERHJl4qEiIjk66SgAxRWpUqV/MILLyzQunv27KF8+fJFGygg6kv8SZR+gPoSrwrTl2XLlm1397NP1K7YF4kLL7yQpUuXFmjd999/n4YNGxZtoICoL/EnUfoB6ku8KkxfzGxTOO10uElERPIVsyJhZuPNbKuZ/V8+75uZvWhm683sMzO7OlbZRETk2GK5JzEBaH6c91sA1UKPFGBUDDKJiMhxxKxIuPtCYMdxmrQF/u65lgBnmNl5sUknIiLHYrGcT8LMLgRmufuvjvHeLGC4u38QWp4HPODu/zMqbWYp5O5tkJSUlJyWllagPFlZWVSoUKFA68Yb9SX+JEo/QH2JV4XpS6NGjZa5e50TtYuns5vsGK8ds4K5+1hgLECdOnW8oKP7OsshPiVKXxKlH6C+xKtY9CWezm7aAlTJs1wZ+DagLCIiQnztScwE+ppZGnAtsNvdvws4k4hI3MjKymLdunWsW7eOtWvXcu6550Z9TyJmRcLMpgANgUpmtgV4CCgD4O6jgXSgJbAe2At0j1U2EZF4cfDgQb766ivWrl17pBgc/vntt/89uGJm9OvXL+p5YlYk3L3TCd53oE+M4oiIBMbd2bp16/8UgXXr1vHll19y4MCBI23PPPNMatSoQZMmTahevTrVq1enRo0aXHrppXz88cdRzxpPh5tERBLKnj17+OKLL45ZDHbv3n2kXdmyZalWrRo1a9akXbt2RwpB9erVqVSpUoA9UJEQESmUQ4cOsWnTpmMeHtqyZcvP2lapUoUaNWpwxx13HCkCNWrU4IILLqB06dIB9eD4VCRERE7A3dm+ffuRApC3GKxfv579+/cfaVuxYkVq1KhBo0aNfrZHUK1aNU499dQAe1EwKhIiIiF79+5l/fr1x9wr2LVr15F2ZcqU4dJLL6VGjRrccsstPysGZ599NmbHuuyreFKREJES5dChQ2zcuPGY4wSbN2/+WdvKlStTvXp1OnXq9LNCULVqVU46qWR8fZaMXopIibZv3z7efPNNRo8ezZIlS3529tDpp59OjRo1aNCgwc/GCS699NKEuX1HYahIiEjC2rx5M2PGjGHcuHFs3bqVSy+9lPbt2x85nbRGjRqcc845CXV4qKipSIhIQsnJyWHevHmkpqby9ttvA3DLLbfQu3dvmjRpwsKFCxPm3k2xoCIhIglh586dTJw4kZEjR/LFF19w9tln88ADD9CzZ0+qVq0adLxiS0VCRIq15cuXM3LkSCZPnsxPP/3Eddddx0MPPUSHDh0oV65c0PGKPRUJESl29u3bx7Rp0xg5ciSLFy/mlFNO4Y477qB3797Url076HgJRUVCRIqNTZs2HRmI3rZtG9WqVeP555+na9eunHnmmUHHS0gqEiIS13JycpgzZw4jR45k1qxZALRu3Zo+ffpw8803U6pUPE2Lk3hUJEQkLu3cuZNXXnmFUaNGsX79es4++2wGDhxIz549ueCCC4KOV2KoSIhIXPn0008ZOXIkr732Gj/99BPXX389w4YN47e//a0GogOgIiEigcvOzj4yEL1kyRJOPfVUunTpQq9evbjqqquCjleiqUiISGC++uorRo8ezcsvv8z27dupXr06I0aMoGvXrpxxxhlBxxNUJEQkxnJycnjvvfdITU3lnXfewcxo27YtvXv35uabb9YtMuKMioSIxMSOHTuODER/+eWXJCUl8ec//5mUlBSqVKkSdDzJh4qEiETVsmXLSE1NZcqUKWRnZ3PDDTfw6KOP8pvf/IayZcsGHU9OQEVCRIpcdnY2U6dOJTU1lX/+85+UL1+erl270qtXL6688sqg40kEVCREpMhs3LjxyED0f/7zHy677DJefPFF7rrrLipWrBh0PCkAFQkRKZScnBwyMjJITU0lPT2dUqVK0bZtW/r06UOjRo00EF3MxbRImFlz4AWgNDDO3Ycf9X5VYDxwNrADuNPdt8Qyo4iEZ8eOHYwfP55Ro0axYcMGkpKSGDJkCCkpKVSuXDnoeFJEYlYkzKw0kAo0AbYAn5jZTHdfnafZM8Df3X2imd0EPAF0iVVGETmxpUuXkpqaSlpaGtnZ2TRo0IDHH3+c9u3bayA6AcVyT6IusN7dNwCYWRrQFshbJGoB/UPPM4G3YphPRPKxf//+IxP6HB6I7tatG7179+bXv/510PEkimJZJM4Hvs6zvAW49qg2K4HfkntIqj1wmpmd5e7/iU1EEcnrwIEDPP/88zz22GP88MMP1KxZk5deeom77rqL008/Peh4EgPm7rH5ILNbgWbufk9ouQtQ193vy9Pml8BfgYuAheQWjMvdffdR20oBUgCSkpKS09LSCpQpKyuLChUqFGjdeKO+xJ/i3o81a9bwzDPPsGHDBurUqUPnzp256qqriv1AdHH/veRVmL40atRombvXOWFDd4/JA7gOyMizPAgYdJz2FYAtJ9pucnKyF1RmZmaB14036kv8Ka792L17t993331uZn7++ef79OnTi21fjkV9yQUs9TC+u2M5W8cnQDUzu8jMygIdgZl5G5hZJTM7nGkQuWc6iUiMvPXWW9SqVYu//vWv9O3bl9WrV9OuXbugY0mAYlYk3P0g0BfIANYAU919lZk9bGZtQs0aAmvNbB2QBDwWq3wiJdmWLVto37497du356yzzmLx4sW8+OKLGneQ2F4n4e7pQPpRrz2Y5/kbwBuxzCRSkh06dIhRo0YxePBgDh48yJNPPkn//v0pU6ZM0NEkTuiKa5ES6rPPPiMlJYWPP/6Ypk2bMmrUKC6++OKgY0mc0QziIiXM3r17GThwIMnJyWzYsIHJkyfz7rvvqkDIMWlPQqQEee+99+jVqxcbNmzg7rvv5umnn+YXv/hF0LEkjmlPQqQE2Lp1K3feeSfNmjXjpJNOIjMzk5dfflkFQk4o7CJhZk+G85qIxA9355VXXqFmzZpMnTqVBx98kJUrV9KwYcOgo0kxEcmeRJNjvNaiqIKISNFat24dN910E3fffTe1atVixYoVDBs2jJNPPjnoaFKMnLBImFkvM/sXUMPMPsvz2Ah8Fv2IIhKJ/fv388gjj3DFFVewYsUKxo4dy4IFC6hVq1bQ0aQYCmfg+jVgNrm37R6Y5/Uf3X1HVFKJSIF88MEHpKSksGbNGm6//XZGjBjBueeeG3QsKcZOWCQ89+Z6u4FO0Y8jIgWxc+dOBg4cyNixY6latSrp6em0aKGjwVJ4JywSZvYjcPhWsYdv/+ih5+7uum5fJCDuztSpU+nXrx/btm3jD3/4A8OGDaN8+fJBR5MEEc6exGmxCCIikdm0aRO9e/cmPT2d5ORkZs+eTe3atYOOJQkmklNgzczuNLOhoeUqZlY3etFE5FgOHjzIc889R61atViwYAEjRozg448/VoGQqIjkFNiR5M4J0Tm0nEXunNUiEiPLli3j2muv5Q9/+AM33XQTq1evpl+/fpQuXTroaJKgIikS17p7HyAbwN13Apr1XCQGsrKy6N+/P3Xr1uW7775j2rRpzJw5kwsuuCDoaJLgIrl30wEzK01oENvMzgZyopJKRI6YNWsWffr0YfPmzfTq1YsnnniCihUrBh1LSohI9iReBKYDSWb2GPAB8HhUUokI3333HbfddhutW7fmtNNO48MPP2TkyJEqEBJTYe9JuPtkM1sG3Bx6qZ27r4lOLJGSKycnh7FjxzJw4ECys7N57LHHGDBgAGXL6uiuxF7YRcLMTgZaAg3IPcxU1sw2unt2tMKJlDSrVq0iJSWFjz76iJtuuonRo0dTrVq1oGNJCRbJ4aa/A5eTe9jpr0BN4NVohBIpabKzsxkyZAi1a9dm7dq1TJw4kblz56pASOAiGbiu4e5X5lnONLOVRR1IpKSZP38+PXv2ZP369dx11108++yzVKpUKehYIkBkexLLzaze4QUzuxb4sOgjiZQM27dvp1u3btx88824O3PmzGHixIkqEBJXwrl307/IPe21DHCXmW0OLVcFVkc3nkjicXcmTZrE73//e3bt2sXgwYMZMmQIp5xyStDRRP5HOIebbol6CpESYv369dx7773MmzeP6667jrFjx/KrX/0q6Fgi+QrnBn+bYhFEJJEdOHCAZ555hocffpiyZcsycuRIevbsSalSmmZe4ltM/4WaWXMzW2tm681s4DHev8DMMs1seWj2u5axzCcSDYsXL+bqq69m8ODBtGrVijVr1tCrVy8VCCkWYvavNHRLj1Ry58WuBXQys6PnUxwCTHX32kBHcm8qKFIsZWVl0adPH+rXr8/u3buZOXMmb7zxBr/85S+DjiYStkhOgS2susB6d98AYGZpQFt+PvjtwOFJjCoC38Ywn0iRmTt3Lt27d2fHjh387ne/45FHHuG00zQ1ixQ/J9yTMLN7zGyWmXU3s5PNbLCZDTWzX0f4WecDX+dZ3hJ6La+/AHea2RYgHbgvws8QCVROTg6PPPIITZs2pXz58ixZsoQRI0aoQEixZe5+/AZmnwMdgL5AfWAZ8BG580q84u4Tw/ogs1uBZu5+T2i5C1DX3e/L0+b3oUzPmtl1wMvAr9w956htpQApAElJSclpaWnhRPgfWVlZVKhQoUDrxhv1JXi7d+/mscce45NPPqFx48b07NkzYa55KK6/k2NRX3I1atRombvXOWFDdz/uA/gs9PNkcicaKhdaLgf880Tr59nOdUBGnuVBwKCj2qwCquRZ3gCcc7ztJicne0FlZmYWeN14o74E66OPPvLKlSt72bJlffTo0Z6Tk1Ms+5Ef9SU+FaYvwFIP47s7nIHr6WY2g9wB597uvi/0+gEgkj+TPgGqmdlFZlaW3IHpmUe12UzoLrNmVjNUmLZF8BkiMeXuvPDCC9x4442UKVOGxYsX07NnT8ws6GgiRSKc6yQeMrOmQBsg2cweBb4gd09iZ+jLfK0fdUjoGNs5aGZ9gQygNDDe3VeZ2cPkVrSZwB+Av5lZf3IHsbuFKp5I3Nm9ezc9evTgzTffpE2bNkyYMIEzzzwz6FgiRSqss5vc/T3gPQDL/ROpBlAbuAp4IbRcNYztpJM7IJ33tQfzPF9N7riHSFxbuXIlHTp0YOPGjTz11FMMGDBAew+SkCI+BTb0l/3noceUIk8kEufGjx9Pnz59OPPMM8nMzKRBgwZBRxKJGl3yKRKmvXv30r17d3r06EH9+vVZsWKFCoQkvIiLROjWGdqvlhJl3bp11KtXj4kTJzJ06FAyMjI455xzgo4lEnURHW4ys1OAj8kdi/g+KolE4sy0adPo0aMHZcuWJT09nebNmwcdSSRmItqTcPef3P08d1eBkIS3f/9++vXrx2233cbll1/O8uXLVSCkxNGYhMgxbN68mRtvvJEXX3yR+++/nwULFlClSpWgY4nEXCxv8CdSLMyePZs777yTAwcO8MYbb/Db3/426EgigQnnBn9/N7Pfm9lNZnZWLEKJBOHQoUMMGTKEli1bUrlyZZYtW6YCISVeOHsSE4Erga7AlWZ2GrAGWAGsdPdpUcwnEhPff/89nTt3Zv78+fTo0YOXXnpJc06LEN5tOeYB8w4vm9lJ5E4adCW5c0SoSEixtnDhQjp27MjOnTsZP3483bt3DzqSSNwoyBXXB4HPQg+RYisnJ4dnnnmGwYMHc/HFF/Puu+9yxRVXBB1LJK5o4FpKpJ07d9K1a1fefvttbr31VsaNG8fpp59+4hVFSphwBq5fDf3sF/04ItG3bNkyrr76at59911eeOEFXn/9dRUIkXyEc51EsplVBe42szPN7Bd5H9EOKFJU3J1Ro0Zx/fXXc+jQIRYtWsTvfvc73b1V5DjCOdw0GngXuJjcqUvz/h/loddF4lpWVhY9e/bktddeo0WLFrz66qucdZbO6BY5kRPuSbj7i+5ek9xJgi5294vyPFQgJO6tXr2aunXrkpaWxqOPPsqsWbNUIETCFPbAtbv3imYQkWiYPHkyKSkpVKhQgTlz5nDTTTcFHUmkWIn0LrBXAodvoL/I3VcWfSSRwsvOzub+++9nzJgxNGjQgLS0NH75y18GHUuk2An7Bn+hs5smA+eEHpPM7L5oBRMpqA0bNlC/fn3GjBnDAw88wPz581UgRAookj2JHsC17r4HwMyeBBYDL0UjmEhBzJgxg65du2JmzJw5k9atWwcdSaRYi+RW4QYcyrN8iJ+f6SQSmAMHDvCnP/2Jdu3acemll/Lpp5+qQIgUgUj2JF4BPjaz6aHldsDLRR9JJDLffvstt99+Ox988AG9evXiueee4+STTw46lkhCiOTspufM7H3gBnL3ILq7+/JoBRMJx7x58+jcuTN79uxh8uTJdO7cOehIIgklorOb3P1T4NOCfpiZNQdeAEoD49x9+FHvPw80Ci2eCpzj7mcU9PMkceXk5PD444/z4IMPUrNmTd5//31q1qwZdCyRhBOzG/yZWWkgFWgCbAE+MbOZ7r76cBt375+n/X1A7Vjlk+Jj+/btdOnShXfffZc77riDMWPGUL58+aBjiSSkWM5xXRdY7+4b3H0/kAa0PU77TsCUmCSTYmPJkiXUrl2b+fPnM3r0aF599VUVCJEoiuQ6iVtDs9JhZkPM7B9mdnUEn3U+8HWe5S2h1471WVWBi4D5EWxfEpi788ILL9CgQQPKlCnD4sWL6dmzp27OJxJl5u7hNTT7zN2vMLMbgCeAZ4DB7n5tmOvfCjRz93tCy12Auu7+PxfkmdkDQOVjvRd6PwVIAUhKSkpOS0sLqw9Hy8rKokKFCgVaN94kcl/27NnDU089xcKFC6lfvz4PPPAAp512WoAJw5PIv5PiTH3J1ahRo2XuXueEDd09rAewPPTzCaBz3tfCXP86ICPP8iBgUH6fBVwfznaTk5O9oDIzMwu8brxJ1L6sXLnSq1Wr5qVLl/ann37ac3JyggsWoUT9nRR36ksuYKmH8R0byZjEN2Y2BrgNSDezckQ2pvEJUM3MLjKzskBHYObRjcysBnAmuVdzSwk2fvx4rr32Wvbs2UNmZiYDBgzQ4SWRGIvkS/42IANo7u67yP0i/2O4K3vu3Nh9Q9tYA0x191Vm9rCZtcnTtBOQFqp0UgJlZ2dz991306NHD+rXr8/y5ctp0KDBiVcUkSIXySmwrYB33f1HMxsCXA08GsmHuXs6kH7Uaw8etfyXSLYpiWXdunX06dOHjRs3MnToUB566CFKly4ddCyREiuSPYmhoQJxA9AMmAiMik4sKYnmzp3LNddcw/bt20lPT+fhhx9WgRAJWCRF4vDN/VoBo9x9BlC26CNJSTRhwgRatGhB1apVGTt2LM2bNw86kogQWZEo7MC1yP9wd4YNG0b37t1p2LAhixYtIikpKehYIhJSmIHrXxDBwLXI0fbv38/dd9/NX/7yF7p160Z6ejoVK1YMOpaI5BHJXWD3mlkmuaex3hh6OTs6sSTR7d69mw4dOjB37lyGDRvG0KFDdXqrSBwKu0iY2T1AP6AysAKoR+61DJpZXiLy9ddf07JlSz7//HMmTJhA165dg44kIvmI5HBTP+AaYJO7NyL3Dq3bopJKEtaKFSuoV68emzdvZvbs2SoQInEukiKR7e7ZAGZWzt0/B2pEJ5YkooyMDBo0aECpUqX44IMPaNy4cdCRROQEIikSW8zsDOAtYI6ZzQC+jU4sSTQvv/wyrVq14pJLLmHJkiX8+te/DjqSiIQhkoHr9qGnfwkNYFcE3o1KKkkY7s7QoUN57LHHaNasGdOmTSsWd3AVkVwFmpnO3RcUdRBJPPv376dHjx5MmjSJe+65h5EjR1KmTJmgY4lIBCI5u6kO8Gegat713P2KKOSSYm7Xrl385je/ITMzk8cee4xBgwbpFFeRYiiSPYnJ5F489y8gJzpxJBFs2rSJli1b8sUXXzBp0iTuuOOOoCOJSAFFUiS2ufv/zP8gktenn35Kq1at+Omnn8jIyKBRo0ZBRxKRQoikSDxkZuOAecC+wy+6+z+KPJUUS+np6dx2222cddZZzJ07l8svvzzoSCJSSJEUie7AZUAZ/nu4yQEVCWHMmDH07t2bq666ilmzZnHeeecFHUlEikAkReJKd9fJ7fIzOTk5/PnPf2b48OG0atWKtLS0hJlkXkQiu5huiZnViloSKXb27dvHHXfcwfDhw7n33nt56623VCBEEkwkexI3AF3NbCO5YxIGuE6BLZl27NhBu3btWLRoEU8++SR//OMfdYqrSAKKpEhoqjABYOPGjbRo0YKNGzcyZcoUOnbsGHQkEYmSSG7LsSmaQaR4+OSTT7jllls4cOAAc+fOpUGDBkFHEpEo0vSjEraZM2fSsGFDypcvz0cffaQCIVICqEhIWFJTU2nfvj2XX345ixcv5rLLLgs6kojEgIqEHFdOTg4DBgygb9++tGrViszMTJKSkoKOJSIxcsIiYWY/mtkPx3j8aGY/RPJhZtbczNaa2XozG5hPm9vMbLWZrTKz1yLZvhSt7OxsOnbsyLPPPkvfvn2ZPn065cuXDzqWiMTQCQeu3b1Ibv5vZqWBVKAJsAX4xMxmuvvqPG2qAYOA+u6+08zOKYrPlsht376dtm3b8tFHH/Hss8/Sv39/neIqUgJFNJ+EmZ0JVANOPvyauy8Mc/W6wHp33xDaVhrQFlidp83/A1LdfWdo21sjySdF48svv6RFixZs3ryZadOm0aFDh6AjiUhAIplP4h6gH1AZWAHUAxYDN4W5ifOBr/MsbwGuPapN9dBnfQiUBv7i7pr9LoaWLFlC69atcXfmzZtH/fr1g44kIgEydw+vodm/gGuAJe5+lZldBgxz99vDXP9WoJm73xNa7gLUdff78rSZBRwAbiO3GC0CfuXuu47aVgqQApCUlJSclpYWVh+OlpWVlTC3kSiKvixatIhHH32USpUq8eSTT1K5cuUiSheZRPm9JEo/QH2JV4XpS6NGjZa5e50TNnT3sB7AJ6GfK4Byh59HsP51QEae5UHAoKPajAa65VmeB1xzvO0mJyd7QWVmZhZ43XhT2L48//zzbmZer14937p1a9GEKqBE+b0kSj/c1Zd4VZi+AEs9jO/uSE6B3WJmZwBvAXPMbAbwbQTrfwJUM7OLzKws0BE4ehKjt4BGAGZWidzDTxsi+AyJ0KFDh7j//vvp378/7dq1Y/78+Zx99tlBxxKROBHJbTnah57+xcwygYpA2OMF7n7QzPoCGeSON4x391Vm9jC5FW1m6L2mZrYaOAT80d3/E+5nSGT27t3LnXfeyfTp07n//vt55plnKF26dNCxRCSORHR202HuvqCA66UD6Ue99mCe5w78PvSQKNq2bRutW7fmn//8JyNGjKBfv35BRxKROBTJ2U11gD8DVfOu57pVeLGzbt06WrZsyTfffMObb75J+/btT7ySiJRIkexJTAb+CPyL/05fKsXMhx9+SJs2bShVqhSZmZnUq1cv6EgiEsciKRLbQuMGUkxNmzaNLl26cMEFFzB79mwuueSSoCOJSJyLpEg8ZGbjyD0tdd/hF939H0WeSoqUu/Pcc88xYMAArr/+embMmEGlSpWCjiUixUAkRaI7cBlQhv8ebnJARSKOHTp0iH79+pGamsqtt97KxIkTOeWUU4KOJSLFRCRF4kp3/3XUkkiR27NnD506deLtt99mwIABPPnkk5QqpbvDi0j4IikSS8yslue5a6vEr++//55bbrmFTz/9lL/+9a/06dMn6EgiUgxFUiRuALqa2UZyxySM3EsbdApsnPn8889p0aIF33//PdOnT6dNmzZBRxKRYiqSItE8aimkyCxcuJB27dpRpkwZFixYwDXXXBN0JBEpxiK5LcemaAaRwpsyZQrdunXj4osvJj09nYsuuijoSCJSzIUzfekHoZ+HpzH9Mc8joulLJTrcnSlTptC5c2fq1avHhx9+qAIhIkUinOlLbwj9LJJpTKVouTv9+vVj7NixdOzYkQkTJlCuXLmgY4lIgojk3k3lgN8CF/Lzezc9XPSxJFyDBw/mpZdeokOHDkyePFmnuIpIkYpk4HoGsBtYRp4rriU4w4cPZ/jw4fTs2ZPbb79dBUJEilwkRaKyu+sMpzgxcuRIBg0aROfOnUlNTWXRokVBRxKRBBTJn54fmZmuuI4DkyZNok+fPrRu3ZoJEyZooiARiZpIL6brpovpgjVjxgy6detGo0aNmDp1KmXKlAk6kogksEiKRIuopZCwzJs3j9tuu43k5GRmzJjBySefHHQkEUlwupiumFiyZAlt27alevXqzJ49m9NO0xnJIhJ9upiuGPjss89o0aIF5557Lu+99x6/+MUvgo4kIiWELqaLc1988QVNmzalfPnyzJ07l/POOy/oSCJSgkRyMV0dYDD/ezGdBq6j5Ouvv6Zx48YcOnSI999/nwsvvDDoSCJSwkQycD0Z+CPwL/47M51EydatW2ncuDG7du0iMzOTyy67LOhIIlICRVIktrn7zKglkSN27dpFs2bN+Prrr3nvvfe4+uqrg44kIiVUJBfTPWRm48ysk5n95vAjkg8zs+ZmttbM1pvZwGO8383MtpnZitDjnki2nwj27NlDq1atWLVqFdOnT+eGG24IOpKIlGCR7El0By4DyvDfw00O/COclc2sNJAKNAG2AJ+Y2cxjTIf6urv3jSBXwti3bx/t27dnyZIlvP766zRr1izoSCJSwkVSJK5098LclqMusN7dNwCYWRrQFtCc2cDBgwfp3Lkzc+bMYfz48XTo0CHoSCIEqC2IAAAKcElEQVQimLuH19Dsb8Dzx/jLP9z1OwDN3f2e0HIX4Nq8ew1m1g14AtgGrAP6u/vXx9hWCpACkJSUlJyWllaQSGRlZVGhQoUCrVuUcnJyeOqpp8jIyKBPnz4FKhDx0peikCh9SZR+gPoSrwrTl0aNGi1z9zonbOjuYT2ANcB+YC3wGblnOX0Wwfq3AuPyLHcBXjqqzVlAudDze4H5J9pucnKyF1RmZmaB1y0qOTk5ft999zngw4YNK/B24qEvRSVR+pIo/XBXX+JVYfoCLPUwvrsjOdxU2NuEbwGq5FmuDHybt4G7/yfP4t+AJwv5mXHvoYce4qWXXqJ///4MHTo06DgiIj8Ty3s3fQJUM7OLgG+AjkDnvA3M7Dx3/y602IbcvZeE9eyzz/LII4/Qo0cPnn32Wcws6EgiIj8TyZ5Eobj7QTPrC2QApYHx7r7KzB4md7dnJvA7M2sDHAR2AN1ilS/W/va3vzFgwABuvfVWxowZowIhInEpZkUCwN3TgfSjXnswz/NBwKBYZgrC66+/Ts+ePWnRogWTJk3SpEEiErc0KXKMvfPOO9x5553ccMMNvPHGG5QtWzboSCIi+VKRiKEFCxbQoUMHrrjiCt5++21OPfXUoCOJiByXikSMLF26lNatW3PRRReRkZFBxYoVg44kInJCKhIxsGrVKpo1a8ZZZ53FnDlzqFSpUtCRRETCoiIRZRs2bKBJkyaUK1eOuXPncv755wcdSUQkbDE9u6mk+eabb2jcuDH79u1j4cKFXHLJJUFHEhGJiIpElGzfvp2mTZuybds25s+fz+WXXx50JBGRiKlIRMEPP/xA8+bN2bBhA7Nnz+aaa64JOpKISIGoSBSxvXv30rp1a1auXMlbb71Fw4YNg44kIlJgKhJFaP/+/XTo0IFFixbx2muv0apVq6AjiYgUiopEETl06BBdunRh9uzZjBkzho4dOwYdSUSk0HQKbBFwd+69916mTp3K008/TUpKStCRRESKhIpEIbk7AwYMYNy4cQwZMoQBAwYEHUlEpMioSBTSo48+ynPPPcd9993Hww8/HHQcEZEipSJRCC+++CIPPvggXbt2ZcSIEZoTQkQSjopEAU2YMIF+/frRvn17xo0bR6lS+k8pIolH32wF8Oabb9KjRw+aNGnClClTOOkknSQmIolJRSJCGRkZdOrUiXr16jF9+nTKlSsXdCQRkahRkYjAhx9+SPv27bn88st55513KF++fNCRRESiSkUiTMuXL6dly5ZUqVKFjIwMzjjjjKAjiYhEnYpEGD7//HOaNm3KGWecwdy5cznnnHOCjiQiEhMqEiewadMmmjRpQunSpZk7dy5VqlQJOpKISMzotJzj+Pe//03jxo3JyspiwYIFVKtWLehIIiIxFdM9CTNrbmZrzWy9mQ08TrsOZuZmVieW+fLasWMHTZs25bvvvmP27NlcccUVQUUREQlMzIqEmZUGUoEWQC2gk5nVOka704DfAR/HKtvRfvzxR1q2bMnatWuZMWMG9erVCyqKiEigYrknURdY7+4b3H0/kAa0PUa7R4CngOwYZjsiOzubdu3asXTpUqZOncrNN98cRAwRkbgQyyJxPvB1nuUtodeOMLPaQBV3nxXDXEccOHCA22+/nfnz5zNhwgTatj1WDRMRKTliOXB9rLvf+ZE3zUoBzwPdTrghsxQgBSApKYn333+/QIGysrKOrJuTk8MTTzzB3Llz6devH5UrVy7wdoOQty/FXaL0JVH6AepLvIpJX9w9Jg/gOiAjz/IgYFCe5YrAduCr0CMb+Baoc7ztJicne0FlZma6u3tOTo736tXLAX/88ccLvL0gHe5LIkiUviRKP9zVl3hVmL4ASz2M7+5YHm76BKhmZheZWVmgIzDz8JvuvtvdK7n7he5+IbAEaOPuS6MdbPDgwYwaNYoHHniAQYMGRfvjRESKjZgVCXc/CPQFMoA1wFR3X2VmD5tZm1jlONrw4cMZPnw49957L0888URQMURE4lJML6Zz93Qg/ajXHsynbcNo55kxYwYjRoygc+fOpKamatIgEZGjlNjbcrz22mu88MILtG7dmgkTJmjSIBGRYyix34yVK1emfv36TJ06lTJlygQdR0QkLpXYInHjjTfyyCOPcPLJJwcdRUQkbpXYIiEiIiemIiEiIvlSkRARkXypSIiISL5UJEREJF8qEiIiki8VCRERyZeKhIiI5Mty7xhbfJnZNmBTAVevRO7tyROB+hJ/EqUfoL7Eq8L0paq7n32iRsW+SBSGmS119zpB5ygK6kv8SZR+gPoSr2LRFx1uEhGRfKlIiIhIvkp6kRgbdIAipL7En0TpB6gv8SrqfSnRYxIiInJ8JX1PQkREjqNEFgkzG29mW83s/4LOUlhmVsXMMs1sjZmtMrN+QWcqCDM72cz+aWYrQ/0YFnSmwjKz0ma23MxmBZ2lMMzsKzP7l5mtMLOlQecpKDM7w8zeMLPPQ/+/XBd0poIwsxqh38Xhxw9mdn/UPq8kHm4ysxuBLODv7v6roPMUhpmdB5zn7p+a2WnAMqCdu68OOFpELHeC8fLunmVmZYAPgH7uviTgaAVmZr8H6gCnu/stQecpKDP7Cqjj7sX62gIzmwgscvdxZlYWONXddwWdqzDMrDTwDXCtuxf0erHjKpF7Eu6+ENgRdI6i4O7fufunoec/AmuA84NNFTnPlRVaLBN6FNu/YMysMtAKGBd0FgEzOx24EXgZwN33F/cCEXIz8GW0CgSU0CKRqMzsQqA28HGwSQomdHhmBbAVmOPuxbIfISOAPwE5QQcpAg68Z2bLzCwl6DAFdDGwDXgldAhwnJmVDzpUEegITInmB6hIJAgzqwC8Cdzv7j8Enacg3P2Qu18FVAbqmlmxPBRoZrcAW919WdBZikh9d78aaAH0CR2uLW5OAq4GRrl7bWAPMDDYSIUTOmTWBpgWzc9RkUgAoWP4bwKT3f0fQecprNBhgPeB5gFHKaj6QJvQsfw04CYzmxRspIJz929DP7cC04G6wSYqkC3Aljx7p2+QWzSKsxbAp+7+fTQ/REWimAsN+L4MrHH354LOU1BmdraZnRF6fgrQGPg82FQF4+6D3L2yu19I7uGA+e5+Z8CxCsTMyodOiCB0eKYpUOzOCnT3fwNfm1mN0Es3A8Xq5I5j6ESUDzVB7i5YiWNmU4CGQCUz2wI85O4vB5uqwOoDXYB/hY7nAwx29/QAMxXEecDE0NkapYCp7l6sTx1NEEnA9Ny/RTgJeM3d3w02UoHdB0wOHabZAHQPOE+BmdmpQBOgZ9Q/qySeAisiIuHR4SYREcmXioSIiORLRUJERPKlIiEiIvlSkRARkXypSIiISL5UJEREJF8qEiJRYmaNzezVoHOIFIaKhEj0XAmsDDqESGGoSIhEz5XAihO2EoljKhIi0aM9CSn2VCREoiB0+/bT3X1b0FlECkNFQiQ6apE7laxIsaYiIRIdGo+QhKAiIRIdGo+QhKD5JEREJF/akxARkXypSIiISL5UJEREJF8qEiIiki8VCRERyZeKhIiI5EtFQkRE8qUiISIi+fr/qRwOx7V/NcUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def bound(a, a_ext, b, l):\n",
    "    return basic_bound(a, 1-a_ext, b, l)\n",
    "\n",
    "a = 0.1\n",
    "b = 8\n",
    "c_b = 0.95\n",
    "\n",
    "\n",
    "X = np.linspace(a, 1, 1000)\n",
    "Ys = {}\n",
    "\n",
    "plt.figure()\n",
    "colors = cm.winter(np.linspace(0,1,b-1))\n",
    "\n",
    "for l in range(1, b):\n",
    "\n",
    "    \n",
    "    Y = np.array([bound(a, a_ext, b, l) for a_ext in X])\n",
    "    Ys[l] = Y\n",
    "    \n",
    "    plt.plot(X, Y, label=str(l), alpha=0.5, color=colors[l-1])\n",
    "\n",
    "plt.plot([a, 1], [1-c_b]*2, '-.', color='black')\n",
    "\n",
    "lowerbounds = []\n",
    "\n",
    "for l in range(1, b):\n",
    "    \n",
    "    I = (Ys[l] <= 1 - c_b)\n",
    "    I = I.nonzero()[0][0]\n",
    "    \n",
    "    x = X[I]\n",
    "    y = Ys[l][I]\n",
    "    lowerbounds.append(x)\n",
    "    \n",
    "    \n",
    "    plt.plot([x, x], [0, y], '-', color='black', alpha=0.5)\n",
    "    plt.plot(x, 0, 'o', color=colors[l-1])\n",
    "\n",
    "    \n",
    "plt.grid()\n",
    "plt.yscale('linear')\n",
    "plt.ylim((-0.05, 0.3))\n",
    "plt.xlabel(r\"mass of $l\\cdot\\beta$ belt\")\n",
    "plt.ylabel(r\"lower bound on $P(\\{\\mathfrak{c}=0\\}$\")\n",
    "plt.legend()\n",
    "plt.savefig('belt_concentration_1.pdf', bbox_inches='tight')\n",
    "\n",
    "plt.figure()\n",
    "plt.grid()\n",
    "plt.plot(list(range(1, b)), lowerbounds, color='black')\n",
    "plt.xlabel('$l$')\n",
    "plt.ylabel(r\"minimal mass of $l\\cdot\\beta$ belt\")\n",
    "plt.savefig('belt_concentration_2.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fe9b99d5e80>"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def poly(a, a_ext, n_1, n_2, b):\n",
    "    return a**n_1 * (1-a_ext)**n_2 * (a_ext - a)**(b-n_1-n_2)\n",
    "\n",
    "a = 0.1\n",
    "b = 8\n",
    "\n",
    "l = 7\n",
    "\n",
    "plt.figure()\n",
    "\n",
    "for n_1, n_2 in product(range(1, b), range(1, b)):\n",
    "    if b - n_1 - n_2 > l - 1 or n_1 + n_2 > b:\n",
    "        continue\n",
    "    X = np.linspace(a, 1, 100)\n",
    "    Y = [poly(a, a_ext, n_1, n_2, b) for a_ext in X]\n",
    "\n",
    "    plt.plot(X, Y, label = str((n_1, n_2)))\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,\n",
       "       0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5])"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/plt_belt_concentration.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import itertools as it\n",
    "\n",
    "from scipy.special import binom\n",
    "from scipy.stats import multinomial\n",
    "from itertools import product\n",
    "from matplotlib.pyplot import cm\n",
    "from collections import defaultdict\n",
    "import numpy as np\n",
    "import scipy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def psi(p, q, b, l):\n",
    "    \"\"\"\n",
    "    p: mass of reference set, i.e, \\alpha/2-balls arount training samples. \n",
    "    q: mass of l*\\beta extension around reference set\n",
    "    b: batchsize\n",
    "    l: belt-radius multiplicator\n",
    "    \"\"\"\n",
    "    \n",
    "    I = np.array(np.meshgrid(\n",
    "        list(range(1, b+1)), \n",
    "        list(range(1, b+1)), \n",
    "        list(range(0, b+1)))).T.reshape(-1,3)\n",
    "\n",
    "    c1 = (I.sum(axis=1) == b)\n",
    "    c2 = (I[:,2]<=l-1)\n",
    "    I = I[c1 & c2,:]\n",
    "\n",
    "    probabilities = multinomial.pmf(\n",
    "        I, \n",
    "        n=b, \n",
    "        p=[p, 1-q,  q-p]        \n",
    "    )\n",
    "    \n",
    "    return sum(probabilities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def basic_bound(p_A, p_B, b, l):\n",
    "    r = 0\n",
    "    \n",
    "    def k(n):\n",
    "        return max([1, b + 1 -l -n])\n",
    "    \n",
    "    for n_1 in range(1, b - 1 + 1):\n",
    "        \n",
    "        for n_2 in range(k(n_1), b-n_1+1):\n",
    "            \n",
    "            tmp = binom(b, n_1)*binom(b-n_1, n_2)\n",
    "            tmp *= p_A**n_1\n",
    "            tmp *= p_B**n_2\n",
    "            tmp *= (1-p_A-p_B)**(b-n_1-n_2)\n",
    "            \n",
    "            r+= tmp\n",
    "            \n",
    "    return r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# def bound_adapted(a, a_ext, b, l):\n",
    "#     \"\"\"\n",
    "#     a: mass of reference set, i.e, \\alpha/2-balls arount training samples. \n",
    "#     a_ext: mass of l*\\beta extension around reference set\n",
    "#     b: batchsize\n",
    "#     l: belt-radius multiplicator\n",
    "#     \"\"\"\n",
    "#     return basic_bound(a, 1-a_ext, b, l)\n",
    "\n",
    "a = 0.1\n",
    "b = 8\n",
    "c_b = 0.95\n",
    "\n",
    "\n",
    "X = np.linspace(a, 1, 1000)\n",
    "Ys = {}\n",
    "\n",
    "plt.figure(figsize=(4,3))\n",
    "colors = cm.winter(np.linspace(0,1,b-1))\n",
    "\n",
    "for l in range(1, b):\n",
    "\n",
    "    if l % 2 == 0:\n",
    "        continue\n",
    "        \n",
    "    Y = np.array([psi(a, a_ext, b, l) for a_ext in X])\n",
    "    Ys[l] = Y\n",
    "    \n",
    "    plt.plot(X, Y, alpha=0.5, color=colors[l-1], label='l={}'.format(l), linewidth=2)\n",
    "\n",
    "plt.plot([a, 1], [1-c_b]*2, '-.', color='black')\n",
    "\n",
    "lowerbounds = []\n",
    "\n",
    "for l in range(1, b):\n",
    "    \n",
    "    if l % 2 == 0:\n",
    "        continue\n",
    "    \n",
    "    I = (Ys[l] <= 1 - c_b)\n",
    "    I = I.nonzero()[0][0]\n",
    "    \n",
    "    x = X[I]\n",
    "    y = Ys[l][I]\n",
    "    lowerbounds.append(x)\n",
    "    \n",
    "    \n",
    "    plt.plot([x, x], [0, y], '-', color='black', alpha=0.5)\n",
    "    plt.plot(x, 0, 'o', color=colors[l-1])\n",
    "\n",
    "    \n",
    "plt.grid()\n",
    "plt.yscale('linear')\n",
    "#plt.ylim((-0.05, 0.3))\n",
    "plt.xlabel(r\"$q$\")\n",
    "plt.ylabel(r\"$\\Psi(0.1,q\\, ; \\,8,l)$\")\n",
    "plt.legend()\n",
    "plt.savefig('belt_concentration_1.pdf', bbox_inches='tight',pad_inches=0)\n",
    "\n",
    "# plt.figure()\n",
    "# plt.grid()\n",
    "\n",
    "# X = list(range(1, b))\n",
    "# Y = lowerbounds\n",
    "# print(Y)\n",
    "\n",
    "# plt.plot(X, Y, color='black')\n",
    "# plt.fill_between(X, Y, 1, alpha=0.5, color='darkblue')\n",
    "# plt.xlabel('$l$')\n",
    "# plt.ylabel(r\"minimal mass of $l\\cdot\\beta$ belt\")\n",
    "# plt.savefig('belt_concentration_2.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_smallest_possible_a_ext(a, b, l, c_b):\n",
    "    \"\"\"\n",
    "    a: mass of reference set, i.e, \\alpha/2-balls arount training samples. \n",
    "    b: batchsize\n",
    "    l: belt-radius multiplicator\n",
    "    c_b: mass of beta-connected b-samples\n",
    "    \"\"\"\n",
    "    #def bound(a, a_ext, b, l):\n",
    "    #    return basic_bound(a, 1-a_ext, b, l)\n",
    "    \n",
    "    \n",
    "    X = np.linspace(a, 1, 250)\n",
    "    Y = np.array([psi(a, a_ext, b, l) for a_ext in X])\n",
    "    I = (Y <= 1 - c_b)\n",
    "    I = I.nonzero()[0][0]\n",
    "    \n",
    "    x = X[I]\n",
    "    \n",
    "    return x\n",
    "\n",
    "\n",
    "X = np.linspace(0, 1, 250)[1:-1]\n",
    "\n",
    "Y = defaultdict(list)\n",
    "\n",
    "for l in range(1, b):\n",
    "    for x in X:\n",
    "        Y[l].append(\n",
    "            find_smallest_possible_a_ext(x, b, l, c_b)\n",
    "        ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4,3))\n",
    "for l, Y_l in Y.items():\n",
    "    plt.plot(X, Y_l, color=colors[l-1], label='l={}'.format(l))\n",
    "    \n",
    "for l in range(1, b-1):\n",
    "    plt.fill_between(X, Y[l], Y[l+1], color=colors[l-1], alpha=0.5)\n",
    "    \n",
    "# plt.fill_between(X, Y[b-1], 1, color=colors[b-2], alpha=0.5 )\n",
    "plt.fill_between(X, 0, Y[1], color='gray', alpha=0.2)\n",
    "\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.ylabel(r\"$\\mathcal{R}_{b,\\beta}(p,l)$\")\n",
    "plt.xlabel(r\"$p$\")\n",
    "plt.savefig('belt_concentration_3.pdf', bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sum_bound(p, q, b, l, k):\n",
    "    \"\"\"\n",
    "    p: mass of reference set, i.e, \\alpha/2-balls arount training samples. \n",
    "    q: mass of l*\\beta extension around reference set\n",
    "    b: batchsize\n",
    "    l: belt-radius multiplicator\n",
    "    \"\"\"\n",
    "\n",
    "\n",
    "\n",
    "    I = [(i, k, b-k-i) for i in range(1, b-k+1) if b-k-i <=l-1]    \n",
    "    I = np.array(I)\n",
    "    print(I)\n",
    "    \n",
    "    probabilities = multinomial.pmf(\n",
    "        I, \n",
    "        n=b, \n",
    "        p=[p, 1-q,  q-p]        \n",
    "    )\n",
    "    \n",
    "    return sum(probabilities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sanity(p, q, b, l):\n",
    "    \"\"\"\n",
    "    p: mass of reference set, i.e, \\alpha/2-balls arount training samples. \n",
    "    q: mass of l*\\beta extension around reference set\n",
    "    b: batchsize\n",
    "    l: belt-radius multiplicator\n",
    "    \"\"\"\n",
    "    \n",
    "    I = np.array(np.meshgrid(\n",
    "        list(range(1, b+1)), \n",
    "        list(range(1, b+1)), \n",
    "        list(range(0, b+1)))).T.reshape(-1,3)\n",
    "\n",
    "    c1 = (I.sum(axis=1) == b)\n",
    "    c2 = (I[:,2]<=l-1)\n",
    "    I = I[c1 & c2,:]\n",
    "\n",
    "    probabilities = multinomial.pmf(\n",
    "        I, \n",
    "        n=b, \n",
    "        p=[p, 1-q,  q-p]        \n",
    "    )\n",
    "    \n",
    "    return sum(probabilities)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1a24897278>]"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = np.linspace(1e-3,0.999,100)\n",
    "plt.plot(s,[sanity(a,a,12,5) for a in s])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "q = 0.01\n",
    "l = 2\n",
    "b = 3\n",
    "\n",
    "\n",
    "X = np.linspace(0, q, 100)\n",
    "plt.figure()\n",
    "\n",
    "res = []\n",
    "for k in range(1, b):\n",
    "    Y = np.array([sum_bound(p, q, b, l, k) for p in X])\n",
    "    \n",
    "    res.append(all(Y[:-1]-Y[1:]<0))\n",
    "    plt.plot(X, Y)\n",
    "print(all(res))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

